Hamiltonian Annealed Importance Sampling for partition function estimation

We introduce an extension to annealed importance sampling that uses Hamiltonian dynamics to rapidly estimate normalization constants. We demonstrate this method by computing log likelihoods in directed and undirected probabilistic image models. We compare the performance of linear generative models with both Gaussian and Laplace priors, product of experts models with Laplace and Student's t experts, the mc-RBM, and a bilinear generative model. We provide code to compare additional models.

==> fig/makeeps.sh <==
#!/bin/bash

epstopdf converge_poe_laplace_L=036_M=036_20110130T004522.eps
epstopdf converge_poe_studentt_L=036_M=036_20110131T020123.eps
epstopdf converge_linear_gauss_L=036_M=036_20110130T180435.eps
epstopdf fit.eps


